Enhanced diastereocontrol via strong light-matter interactions in an optical cavity

The enantiopurification of racemic mixtures of chiral molecules is important for a range of applications. Recent work has shown that chiral group-directed photoisomerization is a promising approach to enantioenrich racemic mixtures of BINOL, but increased control of the diasteriomeric excess (de) is necessary for its broad utility. Here we develop a cavity quantum electrodynamics (QED) generalization of time-dependent density functional theory and demonstrate computationally that strong light-matter coupling can alter the de of chiral group-directed photoisomerization of BINOL. The relative orientation of the cavity mode polarization and the molecules in the cavity dictates the nature of the cavity interactions, which either enhance the de of the (R)-BINOL diasteriomer (from 17% to $\approx$ 40%) or invert the favorability to the (S)-BINOL derivative (to $\approx$ 34% de). The latter outcome is particularly remarkable because it indicates that the preference in diasteriomer can be influenced via orientational control, without changing the chirality of the directing group. We demonstrate that the observed effect stems from cavity-induced changes to the Kohn-Sham orbitals of the ground state.

==> anc/supporting_information.txt <==
Table S1: Energies (Hartree) of the first electronic excited states of deprotonated (S)-Boc-Pro-(R)-BINOL ("R") and (S)-Boc-Pro-(S)-BINOL ("S") computed at the relaxed QED-TDDFT level of theory using the PBE functional and the 6-31G(d,p) basis set. Energies are provided for cavity modes polarized in the x-, y-, and z-directions, as well as along the molecular dipole moments for the ground states of each molecule. The definitions for the x-, y-, and z-directions can be found in the main text. Here, the frequency of the cavity mode is 10 eV.

                      x-polarized                     y-polarized                     z-polarized                       dipole				
    lambda               R               S               R               S               R               S               R               S	
      0.00  -1589.11444000  -1589.11416000  -1589.11444000  -1589.11416000  -1589.11444000  -1589.11416000  -1589.11444000  -1589.11416000
      0.01  -1589.10659093  -1589.10631845  -1589.10698939  -1589.10671298  -1589.10460816  -1589.10430839  -1589.10666718  -1589.10644770
      0.02  -1589.08316405  -1589.08291670  -1589.08469436  -1589.08443223  -1589.07543559  -1589.07507512  -1589.08345566  -1589.08340585
      0.03  -1589.04446302  -1589.04425147  -1589.04769313  -1589.04745124  -1589.02785073  -1589.02738028  -1589.04505173  -1589.04524743
      0.04  -1588.99092668  -1588.99075832  -1588.99620038  -1588.99598104  -1588.96329160  -1588.96266916  -1588.99178273  -1588.99226789
      0.05  -1588.92306583  -1588.92294569  -1588.93048582  -1588.93028801  -1588.88334906  -1588.88256119  -1588.92400960  -1588.92480025

Table S2: Energies (Hartree) of the first electronic excited states of deprotonated (S)-Boc-Pro-(R)-BINOL ("R") and (S)-Boc-Pro-(S)-BINOL ("S") computed at the relaxed QED-TDDFT level of theory using the B3LYP functional and the 6-31G(d,p) basis set. Energies are provided for cavity  modes polarized in the x-, y-, and z-directions, as well as along the molecular dipole moments for the ground states of each molecule. The definitions for the x-, y-, and z-directions can be found in the main text. Here, the frequency of the cavity mode is 10 eV.

                      x-polarized                     y-polarized                     z-polarized                       dipole				
    lambda               R               S               R               S               R               S               R               S	
      0.00  -1591.02335593  -1591.02302921  -1591.02335593  -1591.02302921  -1591.02335593  -1591.02302921  -1591.02335593  -1591.02302921
      0.01  -1591.01568609  -1591.01536523  -1591.01600612  -1591.01568575  -1591.01369434  -1591.01334740  -1591.01573939  -1591.01546737
      0.02  -1590.99277199  -1590.99246796  -1590.99400154  -1590.99369917  -1590.98499078  -1590.98458269  -1590.99297008  -1590.99285072
      0.03  -1590.95487664  -1590.95459752  -1590.95747283  -1590.95719621  -1590.93803884  -1590.93752776  -1590.95525650  -1590.95536157
      0.04  -1590.90238039  -1590.90213216  -1590.90662076  -1590.90637338  -1590.87400037  -1590.87334814  -1590.90287949  -1590.90325366
      0.05  -1590.83572944  -1590.83551624  -1590.84169918  -1590.84148099  -1590.79416261  -1590.79334655  -1590.83615601  -1590.83681912

Table S3: Energies (Hartree) of the first electronic excited states of deprotonated (S)-Boc-Pro-(R)-BINOL ("R") and (S)-Boc-Pro-(S)-BINOL ("S") computed at the relaxed QED-TDDFT level of theory using the SVWN3 functional and the 6-31G(d,p) basis set. Energies are provided for cavity modes polarized in the x-, y-, and z-directions, as well as along the molecular dipole moments for the ground states of each molecule. The definitions for the x-, y-, and z-directions can be found in the main text. Here, the frequency of the cavity mode is 10 eV.

                      x-polarized                     y-polarized                     z-polarized                       dipole				
    lambda               R               S               R               S               R               S               R               S	

      0.00  -1582.37989000  -1582.37912000  -1582.37989000  -1582.37912000  -1582.37989000  -1582.37912000  -1582.37989000  -1582.37912000
      0.01  -1582.37199438  -1582.37123844  -1582.37239836  -1582.37163806  -1582.37004033  -1582.36925729  -1582.37208334  -1582.37137220
      0.02  -1582.34844122  -1582.34771071  -1582.34999061  -1582.34924316  -1582.34083498  -1582.33999046  -1582.34878567  -1582.34821815
      0.03  -1582.30954285  -1582.30884814  -1582.31280332  -1582.31207517  -1582.29323182  -1582.29227774  -1582.31024782  -1582.30988176
      0.04  -1582.25574660  -1582.25509429  -1582.26105322  -1582.26034745  -1582.22871406  -1582.22761545  -1582.25679904  -1582.25666236
      0.05  -1582.18756816  -1582.18696282  -1582.19501196  -1582.19432867  -1582.14886124  -1582.14761577  -1582.18880028  -1582.18889708

